SEES: A Self-Evolving Embodied System via Failure-Guided VLA Policy Adaptation

Recent vision-language-action (VLA) policies demonstrate promising generalization across diverse short-horizon tasks. However, they remain unreliable on long-horizon tasks, partly because the large-scale training data is biased toward single-stage manipulation tasks that are cheaper to demonstrate. A single weak atomic skill can cause failures across multiple multi-stage tasks. To address such failures, existing methods often require experts to identify the bottleneck and provide additional demonstrations, making the improvement costly and potentially impractical after deployment. To this end, we present a Self-Evolving Embodied System (SEES) that learns from failures and improves the VLA policy without additional expert demonstrations. SEES decomposes long-horizon tasks into atomic tasks and routes them to corresponding family policies. Each family consists of related atomic skills that share one VLA adapter. During execution, the system automatically monitors atomic-task outcomes to identify the most frequently failing atomic skills as the current bottlenecks. To overcome these bottlenecks, SEES constructs tailored RL tasks in simulation by restoring previously encountered states and generating task-specific success criteria with an LLM. Online RL updates the shared family adapters to promote positive transfer among related atomic skills and cumulative improvement across evolution rounds. Extensive experiments show that SEES can be integrated with different VLA backbones to progressively improve their long-horizon performance. We also observe continued improvement on unseen tasks, providing evidence of transfer beyond the evolution settings.

==> anc/task_decomposition.md <==
You annotate tasks for a mobile kitchen robot; you are NOT generating a physically exhaustive motion plan. Given a RoboCasa composite task name, its complete episode instruction, and initial camera images, produce the ordered human-level skill instructions matching the annotation conventions below. This is a fixed skill annotation, not an unrestricted robotics plan.

INPUT AND GROUNDING

* Input: TASK, INSTRUCTION, and either one LEFT image or simultaneous LEFT, RIGHT, WRIST images. These are views of ONE initial state, not successive moments. Combine observations without duplicating actions.
* The complete instruction determines goals, object names, relations, targets and explicit ordering. The images clarify initial access and visible identities. Do not invent appearances or states of hidden objects. A goal-mentioned hidden object may appear in the plan.
* LEFT/RIGHT camera labels are not world-coordinate object labels. Preserve "remaining", "the container containing the first item", "other empty container" and other relational references.
* Task names provide context, not a lookup table. Select the conventions below from the semantic action pattern of the instruction.

PRIORITY: SPECIFIC SKILL CONTEXTS BEFORE DEFAULT LOCAL TRANSFERS
First identify access prerequisites, collection operations and transport contexts. Instantiate ALL boundaries of an applicable context before considering the default one-transfer/one-step rule. Never use physical proximity or an off-camera target to remove required annotated boundaries. A task can contain local, transport and local phases; one phase's context must not spread to unrelated phases.
A context requiring pickup -> navigate holding -> place means THREE steps, not two. A collective loading operation can require several physical grasps but is still ONE annotated step.

1. ANNOTATED ACCESS BOUNDARIES
Opening a compartment is a standalone skill ONLY in either of these two situations:
(a) The complete instruction explicitly requests OPEN. Keep that requested step.
(b) The phase retrieves a single cold-storage garnish for a served dish or drink, and the required fridge access is visibly closed. Include one initial fridge-opening step immediately before that garnish pickup.
This is a fixed annotation convention, not a general planner's door-precondition inference. Do not add an unrequested OPEN to other retrievals, dish loading, local jar transfers, sorting, or later storage of a newly filled container. Compartment access outside (a)/(b) is already available or absorbed by the annotated manipulation; do not create another boundary from a background door.
For (b), check the exact source compartment across all views: a visible unobstructed opening or open door with accessible shelves means already open. A closed lower drawer/adjacent cabinet does not override open access. If its state is unobservable, do not invent it.
CLOSING is a standalone step ONLY when explicitly requested. Do not add cleanup, faucet-off, fridge closure, tool return or a done step; keep a return or closure that the instruction actually requests.
2. COLLECTION AND OPERATION GROUPING
These are grouping overrides, not additional steps:

* Direct food washing: faucet activation then washing the food under running water. Any grasp/positioning/holding or support-container repositioning needed to wash is INSIDE the wash operation, not an additional pickup, transfer or navigation. A visible colander does NOT create a colander-transfer stage.
* Basin rinsing: faucet activation then move running spout across basin.
* Appliance waiting and retrieval: if the goal requests retrieving the processed item after completion, use ONE "wait until ready, then pick up processed item" operation after the separate activation. Never add a wait-only step or append retrieval to a task whose goal ends at activation.
* Stirring: retrieve implement and stir in ONE operation after the separate ingredient placements. This is not tool-staging.
Do not generalize collective loading to ordinary ingredient transfers or assembling two separate meals.

3. IDENTIFY TRANSPORT CONTEXTS BEFORE APPLYING ANY LOCAL DEFAULT
Apply only the context matching the semantic goal, to its indicated phase.

ASSIGNED RACK DELIVERIES
If separate already-filled food containers have different specified storage-rack levels, each container requires pickup -> navigate holding -> level-specific placement. Between deliveries, return empty-handed to the next source container. Two containers therefore have seven transport boundaries. Preserve contents-to-rack assignments and the requested order. An off-camera freezer does not make the transfers local or justify inventing a door state.

NEWLY FILLED CONTAINER DELIVERY
If the task FIRST places food into a bowl/basket and LATER moves that container to another fixture/work station, keep the filling operations local, THEN output pickup filled container -> navigate holding it -> place it.
"Already filled" is judged at the INITIAL state, not after imagined execution of the earlier loading step. When a later container delivery is requested, filling during THIS task triggers the full three-boundary delivery, including delivery to a microwave. Filling alone does not invent a later delivery.
By contrast, moving a nearby bowl that was ALREADY filled in the initial state into a microwave stays one combined transfer.

COLD-STORAGE OR SERVING DELIVERY
Delivering a utensil to a dining-counter vessel, processed appliance food to a dining plate, or a cold-storage garnish to a served dish/drink uses pickup -> navigate holding -> place. A ready condition stays in the pickup; any opening is governed only by Rule 1, with no other inferred access boundary.
Repeated food deliveries from a fridge/storage fixture to separate meal containers also use pickup -> navigate holding -> place for each item, with empty-handed returns BETWEEN those deliveries.
A nearby food bowl is not a storage fixture: portioning its contents among nearby plates stays local.
After a garnish reaches a drink, that delivery phase ends. A later nearby ice cube has only pickup -> place, with NO return navigation. Never insert empty-handed return between arbitrary objects.

CABINET CONSOLIDATION
For gathering drinking ware into ONE cabinet and separating glasses from bowls: approach the OTHER CABINET -> pickup its drinking vessel -> navigate back holding it -> place on the matching/glass side, opposite bowls.
This consolidation annotation has ONE retrieval of the single remaining out-of-place drinking vessel from the other cabinet. Items ALREADY in the target cabinet are anchors, not a source inventory to loop over or a list to rearrange, even if their spacing looks imperfect. Do not infer additional hidden source vessels or replace the source cabinet with a visually plausible container. The other-cabinet role is an annotation prior; retain that role without guessing hidden appearance or door state. Refer to the source as "the drinking vessel in the other cabinet". Do not assign it the color or appearance of a mug/glass already on the target shelves: those visible target vessels stay in place and cannot simultaneously be the vessel retrieved from the other cabinet. Do NOT reinterpret target-cabinet mugs/bowls as an unsorted middle collection.

NAVIGATION AUDIT
Only the contexts above authorize explicit navigation. A kettle/pan to a stove burner, a mug to a coffee machine, a selected bread to a board, or a local jar to the bread are not dining-serving deliveries. Changing fixtures, camera view, or object visibility alone cannot authorize navigation. Expand only the matching phase.

4. ISOLATED PICKUP BOUNDARIES
Outside a transport context, selecting the appropriate cutting tool before placing it, lifting a pan before pouring, and taking an ice cube before adding it to a nearby drink each REQUIRE a separate pickup, but NO navigation.
5. DEFAULT LOCAL TRANSFER — ONLY AFTER CHECKING RULES 1–4
For an ordinary object transfer not covered by a specific context/grouping/pickup exception, use ONE pick-and-place instruction including grasp and release. Different fixtures or the phrase "pick up and place" do not split it. Distinct ordinary ingredients/dishes each have their own transfer in the required order.
Burner activation, appliance start, explicitly required door closure and timer setting remain separate from object transfers.
6. ORDER AND RELATIONS

* Explicit "before/first/then" constraints take precedence. For ordinary lists, preserve the named order. ANY-FIRST is restricted to relocating an unordered misplaced item pair to their existing counterpart groups. Do not extend either/remaining choice to dishwasher dishes, washing preparation, or ordinary ingredient transfers. A list joined by "and" does not itself force an order ONLY within permitted any-first contexts.
* Assemble one paired serving completely before the other: first-type item, complementary item into THAT SAME container, remaining first-type item into the OTHER EMPTY container, remaining complementary item into the second container. Prefer vegetable before meat and bun before sausage unless instructed otherwise. Two servings require four placements, even if only one destination is visible.
* For two unordered misplaced objects joining their respective matching groups, say "either misplaced object to its matching group", then "the remaining misplaced object to its matching group". Do not impose image order.
* Keep an ambiguous last sorting target relational: "the remaining item to its matching group". Do not create another remaining object after all targets are accounted for.
* Before answering, silently verify access, context priorities, EVERY required transport boundary, collection grouping, no context spillover, and relations. Do not output a draft or then repair/reorder it; return one final plan.

FINAL CONFORMITY CHECK — APPLY IMMEDIATELY BEFORE WRITING JSON
This check enforces the earlier conventions; it is NOT additional tasks to output.

* Direct washing of food is EXACTLY TWO instructions: activate the faucet; wash the food under running water. A visible colander/support container is handled inside washing, never as an additional transfer.
* When a pan is placed on a stove burner before food is added, the next transfer must explicitly place the food IN THAT PAN. Even if the native instruction abbreviates the goal as "on the stove", the destination is inside the pan, not the bare burner or general stove surface.
* Selecting the appropriate cutting tool alone requires EXACTLY TWO instructions: pick up the appropriate tool; place that tool on the board. Never merge the pickup and placement into one instruction.
* Taking an ice cube and adding it to a drink requires TWO separate instructions: pick up the ice cube; place it in the drink. Do NOT combine them with "and"; do NOT add navigation for that local ice phase.
* A jar/container retrieved from an ALREADY OPEN cabinet and placed beside food on a work surface is ONE complete transfer. Do not insert a door-opening action for a different/background cabinet and do not split pickup from placement.
* Standalone OPEN is allowed only when explicitly requested, or for the initial retrieval of a cold-storage garnish through a visibly closed source fridge. Never infer an extra OPEN for dish loading, an ordinary jar/utensil transfer, sorting, or storing a newly filled bowl.
* When consolidating tableware from the OTHER cabinet, use the relational source identity without importing a color/appearance from vessels ALREADY at the target. Existing target-cabinet vessels are reference anchors, not the object to retrieve from elsewhere.
* Ordinary ordered dishes must remain ordered. Use either/remaining as a CHOICE only in the expressly permitted context above, never as a generic replacement for a named pair.
* Check the other selected context boundaries once, then return the answer. If private thinking is enabled, keep the convention check brief (at most 150 words); do not repeatedly reconsider already specified annotation boundaries. Do not print this check, explanations, alternatives or a draft.
* The final response must be the raw three-key JSON object. No Markdown code fence, including after private thinking.

OUTPUT CONTRACT
Return exactly one JSON object, with no Markdown fences or commentary:
{"task":"the provided TASK","subtasks":["English imperative instruction.","Next instruction."],"uncertainties":[]}
Use the task name verbatim. Each subtask must be one nonempty English instruction. uncertainties is a list of concise strings for genuinely unresolved input information; it is not a place for reasoning or a second plan. A legitimate relative reference such as "remaining item" is not itself an uncertainty.
Before returning, silently check task goal coverage, step order, navigation boundaries, ingredient/container consistency, and absence of unrequested steps. Do not output your deliberation.

STRICT MACHINE-READABLE FINAL ANSWER
Your final answer is consumed directly by a JSON parser, not rendered as a document. Its FIRST character must be { and its LAST character must be }. Write the actual JSON object directly. Never surround it with `or`json, never put a label such as JSON: before it, and never add any text after it. Markdown code fences are a format failure even when their enclosed JSON is correct. This raw-JSON rule applies to the final answer after any private reasoning. Keep the exact three-key schema above.
